Preprocessing in Inductive Logic Programming

Inductive logic programming is a type of machine learning in which logic programs are learned from examples. This learning typically occurs relative to some background knowledge provided as a logic program. This dissertation introduces bottom preprocessing, a method for generating initial constraints on the programs an ILP system must consider. Bottom preprocessing applies ideas from inverse entailment to modern ILP systems. Inverse entailment is an influential early ILP approach introduced with Progol. This dissertation also presents $\bot$-Popper, an implementation of bottom preprocessing for the modern ILP system Popper. It is shown experimentally that bottom preprocessing can reduce learning times of ILP systems on hard problems. This reduction can be especially significant when the amount of background knowledge in the problem is large.

==> appendix/code/experiment_harness.py <==
#!/usr/bin/env python3

import copy
import random
import sys
import json
import inspect
import multiprocessing as mp
import traceback
from pyswip import Prolog

from popper.preprocess import NEGATIVE, POSITIVE
from popper.log import Experiment, PreprocessingArgs, PreprocessingStats, Stats, Stage, Result, Solution, load_kbpath

from popper.runner import run_popper
    
def run_experiment_processes(experiments, output_file):
    # We have to launch a new process every time because pyswip reuses the Prolog instance which messes things up

    ctx = mp.get_context('spawn')
    with ctx.Manager() as manager:
        sema = manager.BoundedSemaphore(mp.cpu_count())
        results = manager.Queue()
        all_processes = []
        unhandled_processes = []
        for ((problem, config), experiment) in experiments:
            sema.acquire()
            # This is an absurd hack to handle processes that seg fault without releasing the semaphore.
            new_unhandled_processes = []
            for process in unhandled_processes:
                if process.exitcode == None:
                    new_unhandled_processes.append(process)
                elif process.exitcode < 0: # For some reason I was getting -6 instead of SIGSEGV -11
                    print (f"{process.name} CRASHED. RELEASING")
                    sema.release()
            unhandled_processes = new_unhandled_processes
            p = ctx.Process(target=run_experiment, args=(problem, config, experiment, sema, results), name=f'{problem}::{config}')
            all_processes.append(p)
            unhandled_processes.append(p)
            p.start()

        for p in all_processes:
            p.join()

        result_list = queue_to_list(results)

    print(f"RESULTS RECEIVED")
    
    with open(output_file, "w") as f:
        f.write(json.dumps(result_list, cls=ExperimentEncoder))
    
    print("JSON WRITTEN")

def queue_to_list(q):
    l = []
    while q.qsize() != 0:
        l.append(q.get())
    return l

def run_experiment(problem, config, experiment, sema, results):

    print(f'\nRunning {problem} :: {config}')
    try:
        run_popper(experiment)
        
    except:
        print(traceback.format_exc())
        print("Unexpected error:", sys.exc_info()[0])

    print(f'{problem} :: {config} completed in {experiment.total_exec_time():0.3f}s')

    pre_stats = experiment.preprocessing.stats if experiment.preprocessing else None
    result = ExperimentResult(problem=problem, config=config, stats=experiment.stats, preprocessing=pre_stats)
    results.put(result, block=True)

    sema.release()

    return result

def init_all_experiments(problem, settings, bk_filename, exs_filename, bias_string, needs_timeout=False):
    experiments = []
    for (config, exp_dict) in settings.items():
        new_dict = copy.deepcopy(exp_dict)
        new_dict["bk_filename"] = bk_filename
        new_dict["exs_filename"] = exs_filename
        new_dict["bias_string"] = bias_string

        if needs_timeout:
            new_dict["eval_timeout"] = 0.001

        experiments.append(((problem, config), Experiment(**new_dict)))
    
    return experiments

class ExperimentResult:
    def __init__(self, problem, config, stats, preprocessing):
        self.problem = problem
        self.config = config
        self.stats = stats
        self.preprocessing = preprocessing

TYPE = '__type__'
WRITABLE_CLASSES = {ExperimentResult, PreprocessingStats, Stats, Stage, Result, Solution}
NAME_TO_CLASS = {clz.__name__:clz for clz in WRITABLE_CLASSES}

class ExperimentEncoder(json.JSONEncoder):
    def default(self, obj):
        if obj.__class__ in WRITABLE_CLASSES:
            init_vars = inspect.getfullargspec(obj.__init__)[0]
            all_vars = vars(obj)
            final_dict = {key:all_vars[key] for key in init_vars if key in all_vars}
            final_dict[TYPE] = obj.__class__.__name__
            return final_dict
        else:
            return super().default(obj)

# To use: experiment_result = json.loads(s, object_hook=decode_objects)
def decode_objects(dct):
    if TYPE in dct:
        clazz = NAME_TO_CLASS[dct[TYPE]]
        init_vars = inspect.getfullargspec(clazz.__init__)[0]
        final_dict = {key:dct[key] for key in init_vars if key in dct}
        return clazz(**final_dict)
    return dct

#### RUN ALL PROBLEMS IN examples/ ####
LIST_PROBLEMS_SETTINGS = {
    "bot": {
        "preprocessing": PreprocessingArgs()
    },
    "popper": {
        "preprocessing": None
    },
    "+": {
        "preprocessing": PreprocessingArgs(example_types=[POSITIVE])
    },
    "-": {
        "preprocessing": PreprocessingArgs(example_types=[NEGATIVE])
    },
    "vs": {
        "preprocessing": PreprocessingArgs(complete=True)
    },
    "+_vs": {
        "preprocessing": PreprocessingArgs(example_types=[POSITIVE], complete=True)
    },
    "+_r": {
        "preprocessing": PreprocessingArgs(example_types=[POSITIVE], relaxed=True)
    },
}

LIST_PROBLEMS = [
    "len",
    "member",
    "dropk",
    "droplast",
    "evens",
    "finddup",
    "last",
    "sorted",
    "sumlist"
]

def run_lists():
    experiments = load_list_experiments()
    run_experiment_processes(experiments, "results/list_results.json")

def load_list_experiments():
    experiments = []
    bk_filename = "list_data/bk-lists.pl"
    for problem in LIST_PROBLEMS:
        list_dir = f"list_data/{problem}"
        with open(f"{list_dir}/all-bias.pl") as biasfile:
            bias_string = biasfile.read()
        for i in range(1, 21):
            exs_filename = f"{list_dir}/data/train/{i}.pl"
            problem_name = f"{problem}_{i}"
            dir_experiments = init_all_experiments(problem_name, LIST_PROBLEMS_SETTINGS, 
                bk_filename, exs_filename, bias_string, needs_timeout=False)
            experiments.extend(dir_experiments)
    return experiments

TRAINS_SETTINGS = {
    "bot": {
        "preprocessing": PreprocessingArgs()
    },
    "popper": {
        "preprocessing": None
    },
    "+": {
        "preprocessing": PreprocessingArgs(example_types=[POSITIVE])
    },
    "-": {
        "preprocessing": PreprocessingArgs(example_types=[NEGATIVE])
    },
    "vs": {
        "preprocessing": PreprocessingArgs(complete=True)
    },
    "+_vs": {
        "preprocessing": PreprocessingArgs(example_types=[POSITIVE], complete=True)
    },
    "+_r": {
        "preprocessing": PreprocessingArgs(example_types=[POSITIVE], relaxed=True)
    }
}

#### RANDOM TRAINS PROBLEMS ####
def run_trains():
    experiments = load_trains_experiments()
    run_experiment_processes(experiments, "results/trains_results.json")

def load_trains_experiments():
    experiments = []
    (bk_filename, _, bias_string) = load_kbpath("examples/trains")
    base_dict = {"timeout":300}
    for (problem, exs_filename) in gen_trains_examples():
        trains_dicts = {k : {**base_dict, **v} for k, v in TRAINS_SETTINGS.items()}
        dir_experiments = init_all_experiments(
            problem, trains_dicts, 
            bk_filename, exs_filename, bias_string)
        experiments.extend(dir_experiments)
    return experiments

def gen_trains_examples():
    examples = []
    total_examples = 200
    for i in range(total_examples):
        ex = gen_train_example(i, 5, 5)
        examples.append(ex)
    return examples

def gen_train_example(i, num_pos, num_neg):
    exs_name = f"exs_{i}_{num_pos}_{num_neg}"
    exs_filename = f"results/test_tmp/{exs_name}.pl"
    used = {-1}
    exs_string = ""
    for j in range(num_pos + num_neg):
        # TODO Kind of a hack :/
        train = -1
        while train in used:
            train = random.randrange(2, 1001, 1)
        used.add(train)
        example_type = "pos" if j < num_pos else "neg"
        exs_string += f"{example_type}(f(t{train})).\n"
    
    with open(exs_filename, "w") as f:
        f.write(exs_string)

    return (exs_name, exs_filename)

#### ADD CONSTANTS TO IGGP-MINIMAL-DECAY ####
CONSTANTS_SETTINGS = {
    "bot": {
        "preprocessing": PreprocessingArgs()
    },
    "popper": {
        "preprocessing": None
    },
    "+": {
        "preprocessing": PreprocessingArgs(example_types=[POSITIVE])
    },
    "-": {
        "preprocessing": PreprocessingArgs(example_types=[NEGATIVE])
    },
}

def run_constants():
    experiments = load_constants_experiments()
    run_experiment_processes(experiments, "results/constants_results.json")

def load_constants_experiments():
    experiments = []
    (old_bk_filename, exs_filename, bias_string) = load_kbpath("examples/trains")
    with open(old_bk_filename) as bkfile:
        bk_string = bkfile.read()
    for (problem, new_bias_string, bk_filename) in gen_constants_examples(bias_string, bk_string):
        dir_experiments = init_all_experiments(
            problem, CONSTANTS_SETTINGS, 
            bk_filename, exs_filename, new_bias_string)
        experiments.extend(dir_experiments)
    return experiments

def gen_constants_examples(bias_string, bk_string):
    examples = []
    for i in range(200):
        constant_name = f'c{i}'

        bk_filename = f"results/test_tmp/constant_bk_{i}.pl"

        bias_string += f"""
body_pred(c{i},1).
direction(c{i},(out,)).
type(c{i},(load,)).
        """
        
        bk_string += f"\nc{i}(t1000_c1_l1)."

        with open(bk_filename, "w") as f:
            f.write(bk_string)

        examples.append((f"constants_{i}", bias_string, bk_filename))
    return examples

#### ADD PREDICATES TO TRAINS ####
PREDICATES_SETTINGS = {
    "bot": {
        "preprocessing": PreprocessingArgs()
    },
    "popper": {
        "preprocessing": None
    },
    "+": {
        "preprocessing": PreprocessingArgs(example_types=[POSITIVE])
    },
    "-": {
        "preprocessing": PreprocessingArgs(example_types=[NEGATIVE])
    }
}

def run_predicates():
    experiments = load_predicates_experiments()
    run_experiment_processes(experiments, "results/predicates_results.json")

def load_predicates_experiments():
    experiments = []
    (bk_filename, exs_filename, bias_string) = load_kbpath("examples/trains")
    with open(bk_filename) as bkfile:
        bk_string = bkfile.read()
    for (problem, new_bias_string, new_bk_filename) in gen_predicates_examples(bias_string, bk_string):
        dir_experiments = init_all_experiments(
            problem, PREDICATES_SETTINGS, 
            new_bk_filename, exs_filename, new_bias_string)
        experiments.extend(dir_experiments)
    return experiments

def gen_predicates_examples(bias_string, bk_string):
    examples = []
    for i in range(100):
        pred_name = f'has_useless_{i}'

        bk_filename = f"results/test_tmp/predicates_bk_{i}.pl"

        bias_string += f"""
body_pred(has_useless_{i},2).
direction(has_useless_{i},(in, out)).
type(has_useless_{i},(train, car))."""
        
        bk_string += f"\nhas_useless_{i}(t{1000 + i}, t{1000 + i}_c1)."

        with open(bk_filename, "w") as f:
            f.write(bk_string)

        examples.append((f"predicates_{i}", bias_string, bk_filename))
    return examples

#### Ugly stuff for accuracy
def run_lists_accuracy_threads(input_results, bk_filename, output_file):
    ctx = mp.get_context('spawn')
    with ctx.Manager() as manager:
        sema = manager.BoundedSemaphore(mp.cpu_count()/4)
        results = manager.Queue()
        all_processes = []
        unhandled_processes = []
        for result in input_results:
            sema.acquire()
            # This is an absurd hack to handle processes that seg fault without releasing the semaphore.
            new_unhandled_processes = []
            for process in unhandled_processes:
                if process.exitcode == None:
                    new_unhandled_processes.append(process)
                elif process.exitcode < 0: # For some reason I was getting -6 instead of SIGSEGV -11
                    print (f"{process.name} CRASHED. RELEASING")
                    sema.release()
            unhandled_processes = new_unhandled_processes
            p = ctx.Process(target=test_popper, args=(result, bk_filename, sema, results), name=f'{result.problem}::{result.config}')
            all_processes.append(p)
            unhandled_processes.append(p)
            p.start()

        for p in all_processes:
            p.join()

        result_list = queue_to_list(results)

    with open(output_file, "w") as f:
        f.write(json.dumps(result_list, cls=ExperimentEncoder))

    print("JSON WRITTEN")

def test_popper(result, bk_filename, sema, results):
    print(f'\nTesting {result.problem} :: {result.config}')
    
    (name, index) = result.problem.split("_")
    test_filename = f"list_data/{name}/data/test/{index}.pl"
    program_filename = f"results/test_tmp/program_{result.problem}__{result.config}.pl"
    if result.stats.solutions:
        solution = result.stats.solutions[0]  
        with open(program_filename, "w") as f:
            f.write(solution.program)
            
        prolog = Prolog()
        prolog.consult(program_filename)
        prolog.consult('list_data/test.pl')
        prolog.consult(test_filename)
        prolog.consult(bk_filename)

        res = list(prolog.query('do_test(TP,FN,TN,FP)'))[0]

        result.stats.test_results = [res['TP'], res['FN'], res['TN'], res['FP']]
        print(result.stats.test_results)
        
    results.put(result, block=True)

    sema.release()
    
def run_lists_accuracy():
    bk_filename = "list_data/bk-lists.pl"
    results = load_unstitched_results_from_json('results/list_results.json')
    run_lists_accuracy_threads(results, bk_filename, "results/list_results_with_accuracy.json")

def load_unstitched_results_from_json(filename):
    with open(filename) as file:
        json_string = file.read()
    return json.loads(json_string, object_hook=decode_objects)


EXPERIMENTS = {
    "lists": run_lists,
    "trains": run_trains,
    "constants": run_constants,
    "predicates": run_predicates,
    "accuracy": run_lists_accuracy,
}
if __name__ == '__main__':
    EXPERIMENTS[sys.argv[1]]()
